S stars and s-process in the Gaia era II. Constraining the luminosity of the third dredge-up with Tc-rich S stars

S stars are late-type giants that are transition objects between M-type stars and carbon stars on the asymptotic giant branch (AGB). They are classified into two types: intrinsic or extrinsic, based on the presence or absence of technetium (Tc). The Tc-rich or intrinsic S stars are thermally-pulsing (TP-)AGB stars internally producing s-process elements (including Tc) which are brought to their surface via the third dredge-up (TDU). Tc-poor or extrinsic S stars gained their s-process overabundances via accretion of s-process-rich material from an AGB companion which has since turned into a dim white dwarf. Our goal is to investigate the evolutionary status of Tc-rich S stars by locating them in a Hertzsprung-Russell (HR) diagram using the results of Gaia early Data Release 3 (EDR3). We combine the current sample of 13 Tc-rich stars with our previous studies of 10 Tc-rich stars to determine the observational onset of the TDU in the metallicity range [-0.7; 0]. We also compare our abundance determinations with dedicated AGB nucleosynthesis predictions. The stellar parameters are derived using an iterative tool which combines HERMES high-resolution spectra, accurate Gaia EDR3 parallaxes, stellar evolution models and tailored MARCS model atmospheres for S-type stars. Using these stellar parameters we determine the heavy-element abundances by line synthesis. In the HR diagram, the intrinsic S stars are located at higher luminosities than the predicted onset of the TDU. These findings are consistent with Tc-rich S stars being genuinely TP-AGB stars. The comparison of the derived s-process abundance profiles of our intrinsic S stars with the nucleosynthesis predictions provide an overall good agreement. Stars with highest [s/Fe] tend to have the highest C/O ratios.

==> TcvssoverFe_fullsample.py <==
import matplotlib.pyplot as plt
import numpy as np
import heapq
import os
import itertools
import pylab as pl


w = open('Tcandotherparams.txt','r')
for line in w:
    FeoverH = line.split('\t')[0]
    logTc = float(line.split('\t')[1])
    TcoverFe = float(line.split('\t')[2])
    soverFe = float(line.split('\t')[3])
    errTc = float(line.split('\t')[4])
    Teff = float(line.split('\t')[5])
    Lum = float(line.split('\t')[6])
    Lum_low = float(line.split('\t')[7])
    lum_upp = float(line.split('\t')[8])
    soverFe_err = float(line.split('\t')[9])
    covero = float(line.split('\t')[12])
    if 0.5<=covero<0.7: 
        hl1=plt.errorbar(logTc,soverFe,yerr=soverFe_err, xerr=errTc,fmt='rs')
    if 0.7<covero<0.89:
         hl2=plt.errorbar(logTc,soverFe,yerr=soverFe_err, xerr=errTc,fmt='bs')
    if covero>=0.89:
         hl3=plt.errorbar(logTc, soverFe,yerr=soverFe_err, xerr=errTc,fmt='gs')
plt.ylabel('[s/Fe]',fontsize=15)
plt.legend(handles=[hl1,hl2,hl3], labels=['0.5 < C/O < 0.7', '0.7 < C/O < 0.89','C/O > 0.89'],fontsize=15,loc=2)
plt.xlabel('log$\epsilon_{Tc}$',fontsize=15)
pl.tick_params(axis='both', which='major', labelsize=15)
pl.tick_params(axis='both', which='minor', labelsize=15)
plt.show()    

w = open('Tcandotherparams.txt','r')
for line in w:
    FeoverH = line.split('\t')[0]
    TcoverFe = float(line.split('\t')[2])
    soverFe = float(line.split('\t')[3])
    errTc = float(line.split('\t')[4])
    Teff = float(line.split('\t')[5])
    Lum = float(line.split('\t')[6])
    Lum_low = float(line.split('\t')[7])
    lum_upp = float(line.split('\t')[8])    
    plt.errorbar(Teff,TcoverFe,xerr=100,yerr=errTc,fmt='rs')
    plt.xlabel('Teff',fontsize=15)
    plt.ylabel('[Tc/Fe]',fontsize=15)
plt.show()

#binned with mass
w = open('Tcandotherparams.txt','r')
for line in w:
    FeoverH = line.split('\t')[0]
    logTc = float(line.split('\t')[1])
    TcoverFe = float(line.split('\t')[2])
    soverFe = float(line.split('\t')[3])
    errTc = float(line.split('\t')[4])
    Teff = float(line.split('\t')[5])
    Lum = float(line.split('\t')[6])
    Lum_low = float(line.split('\t')[7])
    del_lum_low = Lum-Lum_low
    lum_upp = float(line.split('\t')[8])
    del_lum_upp = lum_upp - Lum
    error_lum = np.array([[del_lum_low, del_lum_upp]])
    mass_ini =  float(line.split('\t')[10])
    mass_curr = float(line.split('\t')[11])
    print(error_lum)
    if 1.0<mass_curr<2.1:
        hl1=plt.errorbar(logTc,Lum,yerr=error_lum,xerr=errTc,fmt='rs')
    if 2.1 <=mass_curr < 3.3:  
        hl2=plt.errorbar(logTc,Lum,yerr=error_lum,xerr=errTc,fmt='bs')
    if 3.3<=mass_curr:
        hl3=plt.errorbar(logTc,Lum,yerr=error_lum,xerr=errTc,fmt='gs')
    else:
        print('Out of range')
plt.ylabel('Lum ($L/L_{\odot}$)',fontsize=15)
plt.xlabel('log $\epsilon_{Tc}$',fontsize=15)
plt.legend(handles = [hl1,hl2,hl3], labels=['1.0 < $M_{curr}$ < 2.1','2.1 $\leq M_{curr}$ < 3.3','3.3 $\leq M_{curr}$'],fontsize=15)
pl.tick_params(axis='both', which='major', labelsize=15)
pl.tick_params(axis='both', which='minor', labelsize=15)
plt.title('Color-coded with M$_{curr}$')
plt.show()

#binned with respect to metallicity
w = open('Tcandotherparams.txt','r')
for line in w:
    FeoverH = float(line.split('\t')[0])
    TcoverFe = float(line.split('\t')[2])
    soverFe = float(line.split('\t')[3])
    errTc = float(line.split('\t')[4])
    Teff = float(line.split('\t')[5])
    Lum = float(line.split('\t')[6])
    Lum_low = float(line.split('\t')[7])
    del_lum_low = Lum-Lum_low
    lum_upp = float(line.split('\t')[8])
    del_lum_upp = lum_upp - Lum
    error_lum = np.array([[del_lum_low, del_lum_upp]])
    mass =  float(line.split('\t')[10])
    print(error_lum)
    if 0.0>FeoverH>=-0.2:
        hl1=plt.errorbar(Lum,TcoverFe,xerr=error_lum,yerr=errTc,fmt='rs')
    if -0.2>FeoverH>=-0.4:
        hl2=plt.errorbar(Lum,TcoverFe,xerr=error_lum,yerr=errTc,fmt='bs')
    if FeoverH<-0.4:
        hl3=plt.errorbar(Lum,TcoverFe,xerr=error_lum,yerr=errTc,fmt='gs')
    else:
        print('Out of range')
plt.xlabel('Lum ($L/L_{\odot}$)',fontsize=15)
plt.ylabel('[Tc/Fe]',fontsize=15)
plt.legend(handles=[hl1,hl2,hl3], labels=['0.0 > [Fe/H] $\geq$ -0.2', '-0.2 > [Fe/H] $\geq$ -0.4','[Fe/H] < -0.4'])
plt.title('Color-coded with metallicity')
plt.show()

